Towards Fundamental Limits of Multi-armed Bandits with Random Walk Feedback

In this paper, we consider a new Multi-Armed Bandit (MAB) problem where arms are nodes in an unknown and possibly changing graph, and the agent (i) initiates random walks over the graph by pulling arms, (ii) observes the random walk trajectories, and (iii) receives rewards equal to the lengths of the walks. We provide a comprehensive understanding of this problem by studying both the stochastic and the adversarial setting. We show that this problem is not easier than a standard MAB in an information theoretical sense, although additional information is available through random walk trajectories. Behaviors of bandit algorithms on this problem are also studied.

==> plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "import skimage.measure\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as mpatches\n",
    "\n",
    "import pickle\n",
    "\n",
    "%matplotlib inline "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = 0.4\n",
    "b = 0.1\n",
    "gap = 0.2\n",
    "\n",
    "P = np.array( [\n",
    "    [a + gap, b, 0, 0, 0, 0, 0, 0, b],\n",
    "    [b, a, b, 0, 0, 0, 0, 0, 0],\n",
    "    [0, b, a, b, 0, 0, 0, 0, 0],\n",
    "    [0, 0, b, a, b, 0, 0, 0, 0],\n",
    "    [0, 0, 0, b, a, b, 0, 0, 0],\n",
    "    [0, 0, 0, 0, b, a, b, 0, 0],\n",
    "    [0, 0, 0, 0, 0, b, a, b, 0],\n",
    "    [0, 0, 0, 0, 0, 0, b, a, b],\n",
    "    [b, 0, 0, 0, 0, 0, 0, b, a] \n",
    "]) \n",
    "\n",
    "# P = np.maximum(0, P - 1./6) \n",
    "\n",
    "Q = np.vstack( [ np.zeros(10), np.hstack( [ (1 - np.sum(P, axis = 1)).reshape(-1,1), P] )])\n",
    "\n",
    "T = 30000\n",
    "\n",
    "D = 100\n",
    "\n",
    "rho = np.max( np.sum(P, axis = 0) ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def random_walk( Q, i ):\n",
    "    \n",
    "    traj = [i]\n",
    "    \n",
    "    counter = 0\n",
    "    \n",
    "    next_s = i\n",
    "    \n",
    "    while True:\n",
    "        \n",
    "        counter += 1\n",
    "                \n",
    "        next_s = np.random.multinomial(1, Q[next_s], size=1)\n",
    "                \n",
    "        next_s = list(next_s[0]) \n",
    "        next_s = next_s.index(1) \n",
    "        \n",
    "        traj.append(next_s) \n",
    "        \n",
    "        if next_s == 0:\n",
    "            break\n",
    "            \n",
    "    return traj"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def traj_to_h(trajs, replace = np.inf):\n",
    "    \n",
    "    hs = [ ]\n",
    "    \n",
    "    for traj in trajs:\n",
    "        \n",
    "        h = []\n",
    "        \n",
    "        for v in range(1,10): \n",
    "            if v in traj:\n",
    "                h.append( len(traj) - traj.index(v) ) \n",
    "            else:\n",
    "                h.append(replace)\n",
    "                \n",
    "        hs.append(h)\n",
    "    return hs "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# stochastic "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "metadata": {},
   "outputs": [],
   "source": [
    "Hs = np.sum( np.linalg.inv( np.identity(9) - P ), axis = 1 ) \n",
    "best_H = np.max( Hs ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 259,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([3.86729595, 2.73459189, 2.54025541, 2.50694059, 2.50138812,\n",
       "       2.50138812, 2.50694059, 2.54025541, 2.73459189])"
      ]
     },
     "execution_count": 259,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Hs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 255,
   "metadata": {},
   "outputs": [],
   "source": [
    "regrets = [] \n",
    "\n",
    "for i in range(10): \n",
    "    \n",
    "    nodes = pickle.load(open( './raw_data/nodes_UCB_{}'.format(0), 'rb' )) \n",
    "    \n",
    "    regrets_tmp = [] \n",
    "\n",
    "    for V in nodes: \n",
    "\n",
    "        regrets_tmp.append(best_H - Hs[ np.array(V) - 1 ]) \n",
    "\n",
    "    regrets.append(regrets_tmp) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 256,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "regrets = np.cumsum( regrets , axis = 1 )\n",
    "\n",
    "regrets_sto = np.mean(regrets, axis = 0) \n",
    "regrets_sto_std = np.std(regrets, axis = 0) \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 258,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['font.size'] = 13 \n",
    "\n",
    "l1, = plt.plot(regrets_sto, label = 'Alg 2') \n",
    "plt.fill_between(len(regrets_sto), regrets_sto - regrets_sto_std, regrets_sto+regrets_sto_std, alpha = 0.2) \n",
    "\n",
    "# l2, = plt.plot(regrets_standard_mean, label = 'Standard EXP3') \n",
    "# plt.fill_between(range(20000), regrets_standard_mean-regrets_standard_std, regrets_standard_mean+regrets_standard_std, alpha = 0.2) \n",
    "\n",
    "# plt.legend(handles = [l1,l2]) \n",
    "\n",
    "plt.ylabel('Regret') \n",
    "\n",
    "plt.xlabel('Num. of Epochs') \n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('sto.png', dpi = 150) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 282,
   "metadata": {},
   "outputs": [],
   "source": [
    "hss = [] \n",
    "\n",
    "errors = []\n",
    "\n",
    "for i in range(10): \n",
    "    \n",
    "    hs = pickle.load(open( './raw_data/est_UCB_{}'.format(0), 'rb' )) \n",
    "    \n",
    "    errors.append( np.sum( ( np.array(hs) - Hs )**2, axis = 1 ) )\n",
    "    \n",
    "    hss.append(hs) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 283,
   "metadata": {},
   "outputs": [],
   "source": [
    "errors = np.mean( errors , axis = 0 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 284,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['font.size'] = 13 \n",
    "\n",
    "\n",
    "\n",
    "plt.plot( errors )\n",
    "\n",
    "plt.ylabel('Est. Error') \n",
    "\n",
    "plt.xlabel('Num. of Epochs') \n",
    "\n",
    "plt.tight_layout() \n",
    "\n",
    "plt.savefig('sto_errors.png', dpi = 150) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 261,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['font.size'] = 13 \n",
    "\n",
    "l1, = plt.plot(regrets_sto, label = 'Alg 2') \n",
    "plt.fill_between(len(regrets_sto), regrets_sto - regrets_sto_std, regrets_sto+regrets_sto_std, alpha = 0.2) \n",
    "\n",
    "# l2, = plt.plot(regrets_standard_mean, label = 'Standard EXP3') \n",
    "# plt.fill_between(range(20000), regrets_standard_mean-regrets_standard_std, regrets_standard_mean+regrets_standard_std, alpha = 0.2) \n",
    "\n",
    "# plt.legend(handles = [l1,l2]) \n",
    "\n",
    "plt.ylabel('Regret') \n",
    "\n",
    "plt.xlabel('Num. of Epochs') \n",
    "\n",
    "plt.tight_layout() "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 262,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([3.86729595, 2.73459189, 2.54025541, 2.50694059, 2.50138812,\n",
       "       2.50138812, 2.50694059, 2.54025541, 2.73459189])"
      ]
     },
     "execution_count": 262,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Hs - "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# adversarial "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 200,
   "metadata": {},
   "outputs": [],
   "source": [
    "regrets_standard = []\n",
    "\n",
    "for i in range(10): \n",
    "    \n",
    "    Vs = pickle.load( open('./raw_data/nodes_adversarial_standard_{}'.format(i), 'rb' ) ) \n",
    "    hs_true = pickle.load( open('./raw_data/hs_true_adversarial_standard_{}'.format(i), 'rb' ) ) \n",
    "    \n",
    "    reward_policy = [] \n",
    "    reward_opt = [] \n",
    "    \n",
    "    for j in range(len(Vs)): \n",
    "    \n",
    "        reward_policy.append( hs_true[j][ Vs[j] - 1 ] ) \n",
    "\n",
    "        reward_opt.append( hs_true[j][0] ) # 0 is the optimal node\n",
    "\n",
    "    regret = np.cumsum( np.array(reward_opt) - np.array(reward_policy) )[:] \n",
    "    \n",
    "    regrets_standard.append(regret) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {},
   "outputs": [],
   "source": [
    "regrets_new = []\n",
    "\n",
    "for i in range(10): \n",
    "    \n",
    "    Vs = pickle.load( open('./raw_data/nodes_adversarial_{}'.format(i), 'rb' ) ) \n",
    "    hs_true = pickle.load( open('./raw_data/hs_true_adversarial_{}'.format(i), 'rb' ) ) \n",
    "    \n",
    "    reward_policy = [] \n",
    "    reward_opt = []\n",
    "    \n",
    "    for j in range(len(Vs)): \n",
    "    \n",
    "        reward_policy.append( hs_true[j][ Vs[j] - 1 ] ) \n",
    "\n",
    "        reward_opt.append( hs_true[j][0] ) # 0 is the optimal node\n",
    "\n",
    "    regret = np.cumsum( np.array(reward_opt) - np.array(reward_policy) )[:] \n",
    "    \n",
    "    regrets_new.append(regret) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 202,
   "metadata": {},
   "outputs": [],
   "source": [
    "regrets_new_mean = np.mean(regrets_new, axis = 0) \n",
    "regrets_new_std = np.std(regrets_new, axis = 0) \n",
    "\n",
    "regrets_standard_mean = np.mean(regrets_standard, axis = 0) \n",
    "regrets_standard_std = np.std(regrets_standard, axis = 0) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 229,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['font.size'] = 13 \n",
    "\n",
    "l1, = plt.plot(regrets_new_mean, label = 'Alg 2') \n",
    "plt.fill_between(range(20000), regrets_new_mean-regrets_new_std, regrets_new_mean+regrets_new_std, alpha = 0.2) \n",
    "\n",
    "l2, = plt.plot(regrets_standard_mean, label = 'Standard EXP3') \n",
    "plt.fill_between(range(20000), regrets_standard_mean-regrets_standard_std, regrets_standard_mean+regrets_standard_std, alpha = 0.2) \n",
    "\n",
    "plt.legend(handles = [l1,l2]) \n",
    "\n",
    "plt.ylabel('Regret') \n",
    "\n",
    "plt.xlabel('Num. of Epochs') \n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('adv.png', dpi = 150) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "reward_policy = []  \n",
    "reward_opt = []  \n",
    "j = 0 \n",
    "\n",
    "for i in range(len(Vs[0])): \n",
    "    \n",
    "    reward_policy.append( hs_true[i][ Vs[0][i] - 1 ] ) \n",
    "    \n",
    "    reward_opt.append( hs_true[i][j] ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

